Training Speech Recognition Models with Federated Learning: A Quality/Cost Framework

We propose using federated learning, a decentralized on-device learning paradigm, to train speech recognition models. By performing epochs of training on a per-user basis, federated learning must incur the cost of dealing with non-IID data distributions, which are expected to negatively affect the quality of the trained model. We propose a framework by which the degree of non-IID-ness can be varied, consequently illustrating a trade-off between model quality and the computational cost of federated training, which we capture through a novel metric. Finally, we demonstrate that hyper-parameter optimization and appropriate use of variational noise are sufficient to compensate for the quality impact of non-IID distributions, while decreasing the cost.

==> FederatedLibrispeechPaper(Update_05_21)/run.sh <==
#!/bin/bash

pdflatex paper.tex
bibtex paper
pdflatex paper.tex
pdflatex paper.tex

# rm paper.aux
# rm paper.bbl
# rm paper.blg
# rm paper.log


==> run.sh <==
#!/bin/bash

pdflatex paper.tex
bibtex paper
pdflatex paper.tex
pdflatex paper.tex

# rm paper.aux
# rm paper.bbl
# rm paper.blg
# rm paper.log

